The geometry of double nested Hilbert schemes of points on curves

Let $C$ be a smooth curve. In this paper we investigate the geometric properties of the double nested Hilbert scheme of points on $C$, a moduli space introduced by the third author in the context of BPS invariants of local curves and sheaf counting on Calabi-Yau 3-folds. We prove this moduli space is connected, reduced and of pure dimension; we list its components via an explicit combinatorial characterisation and we show they can be resolved, when singular, by products of symmetric products of $C$. We achieve this via a purely algebraic analysis of the factorisation properties of the monoid of reverse plane partitions. We discuss the (virtual) fundamental class of the moduli space, we describe the local equations cutting it inside a smooth ambient space, and finally we provide a closed formula for its motivic class in the Grothendieck ring of varieties.

==> anc/DoubleNestedHilbertSchemes.m2 <==
newPackage("DoubleNestedHilbertSchemes",
           Version => "beta",
	   Date => "October 2023",
           Authors => {
	               {Name => "Paolo Lella", Email => "paolo.lella@polimi.it", HomePage => "http://www.paololella.it/"},
		       {Name => "Michele Graffeo", Email => "michele.graffeo@polimi.it", HomePage => "http://https://graffeomichele.github.io//"}
    	              },
	   Headline => "Ancillary file to the paper \"The geometry of double nested Hilbert schemes of points on curves\" by Graffeo, Lella, Monavari, Ricolfi, Sammartano",
	   PackageImports => {"SpechtModule","gfanInterface","Truncations","MinimalPrimes","StronglyStableIdeals","Polyhedra","Elimination","Core"}
	  )


export {
    -- methods for Young fillings and reverse plane partitions
    "youngFillingSize",
    "yfSize",
    "youngFillingDerivative",
    "yfDerivative",
    "youngFillingIntegral",
    "yfIntegral",
    "youngFillingWeight",
    "yfWeight",
    "socle",
    "subSocle",
    "isReversePlanePartition",
    "isRPP",
    "isNonNegative",
    "isNN",
    "youngIndicators",
    "rppStandardFactorisation",
    "rppCompleteFactorisation",
    "rppFactorisations",
    "setOfMinimalElements",
    -- methods for double nested Hilbert schemes
    "dimDNHS",
    "kernelDifferential",
    "isDifferentialInjective",
    "getRelation",
    "isSmoothIrreducibleComponent",
    "makeFreeConfiguration",
    "irreducibleComponentsDNHS",
    "localEquationsDNHS",
    --"parameterizeIrreducibleComponent",
    --"identifiesIrreducibleComponentDNHS",
    -- options,
    "SingleYoungFilling",
    "Full",
    "TypeI",
    "TypeII",
    "EmbedInTangentSpace"
    }
 
youngFillingSize = method(TypicalValue=>ZZ)
youngFillingSize (YoungTableau) := yf -> (
    return sum entries yf;
)

yfSize = method(TypicalValue=>ZZ)
yfSize (YoungTableau) := yf -> ( return youngFillingSize yf)

youngFillingDerivative = method(TypicalValue=>YoungTableau)
youngFillingDerivative (YoungTableau) := yf -> (
    
    differenceList :={};
    for i from 0 to numRows yf - 1 do (
	newRow := {};
        for j from 0 to #(yf^i)-1 do ( 
	    d := yf_(i,j);
	    if i > 0 then d = d - yf_(i-1,j);
	    if j > 0 then d = d - yf_(i,j-1);
	    if i > 0 and j > 0 then d = d + yf_(i-1,j-1);
	    
	    newRow = append(newRow,d);
	);
    	differenceList = append(differenceList ,newRow);
    );
    
    return listToTableau differenceList;
)

yfDerivative =  method(TypicalValue=>YoungTableau)
yfDerivative (YoungTableau) := yf -> ( return youngFillingDerivative yf )

youngFillingWeight = method(TypicalValue=>ZZ)
youngFillingWeight (YoungTableau) := yf -> (
    return youngFillingSize youngFillingDerivative yf;
)

yfWeight = method(TypicalValue=>ZZ)
yfWeight (YoungTableau) := yf -> ( return youngFillingWeight yf)


youngFillingIntegral = method(TypicalValue=>YoungTableau)
youngFillingIntegral (YoungTableau) := yf -> (
    
    sumList :={};
    for i from 0 to numRows yf - 1 do (
	newRow := {};
        for j from 0 to #(yf^i)-1 do ( 
	    s := yf_(i,j);
	    if j > 0 then s = s + newRow#-1;
	    if i > 0 then s = s + (sumList#(i-1))#j;
	    if i > 0 and j > 0 then s = s - (sumList#(i-1))#(j-1);
	    
	    newRow = append(newRow,s);
	);
    	sumList = append(sumList ,newRow);
    );
    
    return listToTableau sumList;
)

yfIntegral =  method(TypicalValue=>YoungTableau)
yfIntegral (YoungTableau) := yf -> ( return youngFillingIntegral yf )


socle = method(TypicalValue=>List)
socle (Partition) := (p) -> (
    output := {};
    for i from 0 to #p-1 do (
	if i ==  #p - 1 or p#i > p#(i+1) then output = append(output, (i, p#i-1));
    );
    return output; 
)

socle (YoungTableau) := (yf) -> (
    output := {};
    for i from 0 to numRows yf - 1 do (
	if i ==  numRows yf - 1 or  #(yf^i) > #(yf^(i+1)) then output = append(output, (i, #(yf^i)-1,yf_(i,#(yf^i)-1)));
    );
    return output; 
)


subSocle = method(TypicalValue=>List)
subSocle (Partition) := (p) -> (
    socleOrdered := rsort socle p;
    output := {};
    for i from 1 to #socleOrdered - 1 do (
	output = append(output,(socleOrdered#i#0,socleOrdered#(i-1)#1));
    );
    return output; 
)

subSocle (YoungTableau) := (yf) -> (
    socleOrdered := rsort socle yf;
    output := {};
    for i from 1 to #socleOrdered - 1 do (
	r := socleOrdered#i#0;
	c := socleOrdered#(i-1)#1;
	output = append(output,(r,c,yf_(r,c)));
    );
    return output;
)

isReversePlanePartition = method(TypicalValue=>Boolean)
isReversePlanePartition (YoungTableau) := yf -> (
    
    for i from 0 to numRows yf - 1 do (
        for j from 0 to #(yf^i)-1 do ( 
	    if yf_(i,j) < 0 then return false;
	    if j > 0 and yf_(i,j) < yf_(i,j-1) then return false;
	    if i > 0 and yf_(i,j) < yf_(i-1,j) then return false;
	);
    );
    
    return true;
);

isRPP = method(TypicalValue=>Boolean)
isRPP (YoungTableau) := yf -> ( 
    return isReversePlanePartition yf;
)

isNonNegative = method(TypicalValue=>Boolean)
isNonNegative (YoungTableau) := yf -> (
    
    return ((min entries yf) >= 0);
);

isNN = method(TypicalValue=>Boolean)
isNN (YoungTableau) := yf -> ( 
    return isNonNegative yf;
)


admissibleMinimal = method(TypicalValue => Boolean)
admissibleMinimal (List,Partition) := (L,lambda) -> (   
    if #L == 1 then return true;

    sortL := sort L;
    --print sortL;
    for i from 0 to #sortL-2 do (

	    if sortL#(i+1)#0 >= sortL#i#0 and sortL#(i+1)#1 >= sortL#i#1 then return false;
	     
	    if sortL#(i+1)#0 >= lambda_(sortL#i#1) then return false;
	);

    --print "true";
    return true;   
)

setOfMinimalElements = method(TypicalValue => List)
setOfMinimalElements (Partition) := (lambda) -> (
  
  output := {};
  queue := {{{0,0}}};
  while #queue > 0 do (
      head := first queue;
      queue = delete(head,queue);
      if not member(head,output) then (
      	  output = append(output,head);

	  --print head;
	  for k from 0 to #head-1 do (
	      --print head#k;
	      admissibleRight := head#k#0 + 1 < lambda_(head#k#1);
	      --print ("right",admissibleRight);
	      admissibleDown := head#k#1+1 < #lambda and head#k#0 < lambda_(head#k#1 + 1);
	      --print ("down",admissibleDown);
	      
	      if admissibleRight then (
		  newCandidate1 := for h from 0 to #head-1 list if h != k then head#h else head#k + {1,0};
		  if admissibleMinimal (newCandidate1,lambda) then queue = append(queue,rsort unique newCandidate1); 
	      ); 
	      if admissibleDown then (
		  newCandidate2 := for h from 0 to #head-1 list if h != k then head#h else head#k + {0,1};

		  if admissibleMinimal (newCandidate2,lambda) then queue = append(queue,rsort newCandidate2); 
		  ); 
      	      if admissibleRight and admissibleDown then (
	      	  newCandidate3 := {};
	       	  for h from 0 to #head-1 do if h != k then
		      newCandidate3 = append(newCandidate3,head#h) else
		          newCandidate3 = newCandidate3 | {head#k + {1,0},head#k + {0,1}};	          

		  if admissibleMinimal (newCandidate3,lambda) then queue = append(queue,rsort newCandidate3); 

	      );
      	  );
      );
  );
  return sort output;  
)

youngIndicators = method(TypicalValue => List)
youngIndicators (Partition) := (lambda) -> (
    
    minimalPositions := setOfMinimalElements (lambda);
    
    return youngIndicators(lambda,minimalPositions);    
)

youngIndicators (YoungTableau) := (yt) -> (
    
    return youngIndicators(new Partition from for i from 0 to numRows(yt)-1 list #(yt^i));
)

youngIndicators (Partition,List) := (lambda,minimalPositions) -> (
    
    indicators := {};
    for p in minimalPositions do (
    	indicatorList := {};
	for i from 0 to #lambda - 1 do (
	    newRow := {};
	    for j from 0 to (lambda#i)-1 do (
		toOne := false;
		k := 0;
		while k < #p and not toOne do (
		    toOne = i >= p#k#1 and j >= p#k#0;
		    k = k+1;    
		);
	    	if toOne then newRow = append(newRow,1) else newRow = append(newRow,0);
	    );
	    indicatorList = append(indicatorList,newRow);
	);
	indicators = append(indicators, listToTableau indicatorList);
    );
    
    return indicators;
)

youngIndicators (YoungTableau,List) := (yt,minimalPositions) -> (
    
    indicators := {};
    for p in minimalPositions do (
    	indicatorList := {};
	for i from 0 to numRows yt - 1 do (
	    newRow := {};
	    for j from 0 to #(yt^i)-1 do (
		toOne := false;
		k := 0;
		while k < #p and not toOne do (
		    toOne = i >= p#k#0 and j >= p#k#1;
		    k = k+1;    
		);
	    	if toOne then newRow = append(newRow,1) else newRow = append(newRow,0);
	    );
	    indicatorList = append(indicatorList,newRow);
	);
	indicators = append(indicators, listToTableau indicatorList);
    );
    
    return indicators;
)

sum (YoungTableau,YoungTableau) := (yt1,yt2) -> (
    
   sumList := {};
   if numRows yt1 != numRows yt2 then error "argument 1 and argument 2 have different shape";
   for i from 0 to numRows yt1 - 1 do (
       newRow := {};
       if #(yt1^i) != #(yt2^i) then error "argument 1 and argument 2 have different shape";
       for j from 0 to #(yt1^i)-1 do (
       	   newRow = append(newRow,yt1_(i,j) + yt2_(i,j));
       );
       sumList = append(sumList,newRow);
   );

   return listToTableau sumList;
)

subtract = method(TypicalValue => YoungTableau)
subtract (YoungTableau,YoungTableau) := (yt1,yt2) -> (
    
   differenceList := {};
   if numRows yt1 != numRows yt2 then error "argument 1 and argument 2 have different shape";
   for i from 0 to numRows yt1 - 1 do (
       newRow := {};
       if #(yt1^i) != #(yt2^i) then error "argument 1 and argument 2 have different shape";
       for j from 0 to #(yt1^i)-1 do (
       	   newRow = append(newRow,yt1_(i,j) - yt2_(i,j));
       );
       differenceList = append(differenceList,newRow);
   );

   return listToTableau differenceList;
)

rppStandardFactorisation = method(TypicalValue => List)
rppStandardFactorisation (YoungTableau) := rpp -> (
    
    if not isRPP rpp then error "argument 1 is not a reverse plane partition";
    
    factorisation := {};
    currentRpp := rpp;
    while max entries currentRpp > 0 do (
	newSummandEntries := for i from 0 to numRows rpp - 1 list for j from 0 to #(rpp^i)-1 list if currentRpp_(i,j) != 0 then 1 else 0;	       
    	newSummand := listToTableau newSummandEntries;
	k := 0;
	while min entries (t := subtract(currentRpp,newSummand)) >= 0 do (
	    currentRpp = t;
	    k = k+1;
	);

        partialFactorisation := rppFactorisations newSummand;
	factorisation = factorisation | (for F in first partialFactorisation list (k,F#1));		
    );
    
    return factorisation;
);

rppCompleteFactorisation = method(TypicalValue => List)
rppCompleteFactorisation (YoungTableau) := rpp -> (
    
    if not isRPP rpp then error "argument 1 is not a reverse plane partition";
    
    delta := yfDerivative rpp;
    if not isNN delta then error "argument 1 has not a complete factorisation";
    
    factorisation := {};
    for i from 0 to numRows delta - 1 do (
       for j from 0 to #(delta^i)-1 do (
       	   if delta_(i,j) != 0 then (	       
	       yInd := youngIndicators(rpp,{{{i,j}}});
	       factorisation = append(factorisation, ( delta_(i,j), yInd#0));
	   );
       );      
    );
    return factorisation;
);


rppFactorisations = method(TypicalValue => List)
rppFactorisations (YoungTableau) := rpp -> (
    
    if not isRPP rpp then error "argument 1 is not a reverse plane partition";
    
    cornersPositions :=  setOfMinimalElements new Partition from for i from 0 to numRows(rpp)-1 list #(rpp^i);
    indicators := youngIndicators (rpp,cornersPositions);
    
    queue := {{rpp,0,{}}};
    dec := {};
    while #queue > 0 do (
	head := first queue;
	queue = delete(head, queue);
	i := head#1;
	if i == #indicators then (
	    if (max entries head#0) == 0 then (
		newDec := {};
		for k from 0 to #indicators-1 do (
		    if head#2#k > 0 then newDec = append(newDec,(head#2#k,indicators#k));
		);
		dec = append(dec,newDec);
	    );
	)
        else (
	    currentRpp := head#0;
	    coeff := 0;
	    while isRPP currentRpp do (
	    	queue = append(queue, {currentRpp,i+1,append(head#2,coeff)});
		currentRpp = subtract(currentRpp,indicators#i);
		coeff = coeff+1;	
	    );    
	);
    );
    return dec;
)

dimDNHS = method(TypicalValue=>ZZ)
dimDNHS (YoungTableau) := yf -> (
    
    if not isRPP yf then error "argument 1 is not a reverse plane partition";
    
    return youngFillingWeight yf;
)

makeFreeConfiguration = method(TypicalValue=>List,Options=>{SingleYoungFilling => false})
makeFreeConfiguration (List, PolynomialRing) := opts -> (dec,R) -> (
    
    l := sum for d in dec list d#0;
    if numgens R < l then error ("argument 2 expected to have at least " | toString (l) | " generators");

    output := {};
    
    k := 0;
    for d in dec do (
    	coeff := sum (for i from 1 to d#0 list R_k do k=k+1);
	output = append(output,(coeff,d#1));
    );
    
    if opts.SingleYoungFilling then (
	shape := dec#0#1;
    	sumEntries := {};
	for i from 0 to numRows(shape)-1 do (
	    newRow := for j from 0 to #(shape^i)-1 list sum for d in output list (d#1)_(i,j)*(d#0);
	    sumEntries = append(sumEntries,newRow);
	);
    	output = sumEntries;
    );
    return output;
)

makeFreeConfiguration (List) := opts -> (dec) -> (
    
    l := sum for d in dec list d#0;
    R := QQ[Variables=>l];
    
    return makeFreeConfiguration(dec,R,SingleYoungFilling => opts.SingleYoungFilling);
)

kernelDifferential = method(TypicalValue=>List,Options=>{Full=>true})
kernelDifferential (List) := opts -> dec -> (

    s := "QQ";
    for i from 0 to #dec-1 do (
	if i == 0 then s = s | "[" else s = s | ",";
	s = s | "a_(" | toString(i) | ",1)";
	if dec#i#0 > 1 and opts.Full then (
	    s = s | "..a_(" | toString(i) | "," | toString(dec#i#0) | ")";
	);
    );
    S := value (s | "];");
    dualNumbers := S[getSymbol "E"];
    dualNumbers = dualNumbers/(ideal (dualNumbers_0^2));
    R := dualNumbers[Variables=>1];

    P := {};
    for i from 0 to #dec-1 do (
	s = toString (R_0^(dec#i#0)) | " + a_(" | toString(i) | ",1)*" | toString(dualNumbers_0) | "*" | toString(R_0^(dec#i#0-1));
	if dec#i#0 > 1 and opts.Full then (
	    for j from 2 to dec#i#0 do (
		s = s | " + a_(" | toString(i) | "," | toString(j) | ")*" | toString(dualNumbers_0) | "*" | toString(R_0^(dec#i#0-j));
	    )
	);
	
	P = append(P, value s);
    );

    flattenDec := for d in dec list flatten tableauToList d#1;
    equations := {};
    for j from 0 to #(first flattenDec) - 1 do (
	
	productP := product (for i from 0 to #P-1 list (P#i)^(flattenDec#i#j));
	productP = productP - leadMonomial productP;
	equations = equations | (for t in terms productP list leadCoefficient leadCoefficient t);
    );

    return (P,unique equations);
)

isDifferentialInjective = method(TypicalValue=>Boolean)
isDifferentialInjective List := dec -> (
    kernelDec := kernelDifferential(dec, Full=>false);

    return dim ideal kernelDec#1 == 0;
)

getRelation = method(TypicalValue=>List)
getRelation List := dec -> (
    kernelDec := kernelDifferential(dec, Full=>false);
    kernelIdeal := trim ideal kernelDec#1;

    if dim kernelIdeal == 0 then return null;

    dependentVariables := trim ideal leadTerm kernelIdeal;
    indepenentVariables := select(gens ring kernelIdeal, g -> not isMember(g,dependentVariables));

    kernelElement := gb (kernelIdeal + ideal(for g in indepenentVariables list g-1));

    relationQQ := for g in gens ring kernelElement list leadCoefficient (g%kernelElement);
    
    D := lcm (for v in relationQQ list denominator v);

    return (D*relationQQ);
)

isSmoothIrreducibleComponent = method(TypicalValue=>Boolean)
isSmoothIrreducibleComponent List := dec -> (
    return getRelation dec === null;
)

irreducibleComponentsDNHS = method(TypicalValue=>List,Options=>{SingleYoungFilling => false})
irreducibleComponentsDNHS (YoungTableau) := opts -> rpp -> (
    
    if not isRPP rpp then error "argument 1 is not a reverse plane partition";
    
    rppFact := rppFactorisations rpp;
    
    d := dimDNHS rpp;
    R := value ("QQ[P_1..P_" | toString(d) | "]");
    
    return for fac in rppFact list makeFreeConfiguration(fac,R,SingleYoungFilling=>opts.SingleYoungFilling);
)

localEquationsDNHS = method(TypicalValue=>Sequence,Options=>{CoefficientRing=>QQ,Algorithm=>TypeI,EmbedInTangentSpace=>false})
localEquationsDNHS (YoungTableau) := opts -> rpp -> (
    
    if not isRPP rpp then error "argument 1 is not a reverse plane partition";
    
    local P; local PX;
    local equations; local universalFamily;
    local lexP; local finalParameters;
    local eliminations; local p;
    local newElimEq; local newSubst;
    local finalParametersDegrees;
    if opts.Algorithm == TypeI then (
	A := getSymbol "a";
    
        parameters := {};
        parametersWeights := {};
    
        for i from 0 to numRows rpp - 1 do (
	    for j from 0 to #(rpp^i)-1 do ( 
		 if (d := rpp_(i,j)) > 0 then (
	     	     parameters = parameters | (for k from 1 to d list A_(j,i,k));	
		     parametersWeights = parametersWeights | (for k from 1 to d list k);
	         );
	     );
         );
         
	 P = (opts.CoefficientRing)[parameters,Degrees=>parametersWeights,MonomialOrder=>{Weights=>parametersWeights,RevLex},Local=>true];
	 PX = P[getSymbol "X"];
    	 
	 equations = {};
	 universalFamily = {};
	 K := 0;
    	 for i from 0 to numRows rpp - 1 do (
	    newRow := {};
            for j from 0 to #(rpp^i)-1 do ( 
		local newPoly;
	         if (d := rpp_(i,j)) > 0 then (
		     newPoly = PX_0^d + sum for k from 1 to d list P_K*PX_0^(d-k) do K=K+1;	
    	    	     
		     if j > 0 and rpp_(i,j-1) > 0 then (
		        divisibilityRow := newPoly%(newRow#-1);
			for t in terms divisibilityRow do equations = append(equations,leadCoefficient t);
		     );
		 
		     if i > 0 and rpp_(i-1,j) > 0 then (
		        divisibilityCol := newPoly%((universalFamily#(i-1))#j);
			for t in terms divisibilityCol do equations = append(equations,leadCoefficient t);
		     );
		     
	         ) else (
		     newPoly = 1_PX;
		 );
	     	 newRow = append(newRow,newPoly);
	     );
	     universalFamily = append(universalFamily,newRow);
         );
     
     	 if opts.EmbedInTangentSpace then (
	     lexP = (opts.CoefficientRing)[rsort gens P,MonomialOrder=>Lex,Degrees=>{numgens P:1}];
	     equations = sort unique for e in equations list sub(e,lexP);
     	     
	     finalParameters = gens P;
	     eliminations = {};
	     
	     while (p = position (equations, x -> (first degree leadMonomial x) == 1)) =!= null do (
	    	 newElimEq = equations#p;
	    	 finalParameters = delete(sub(leadMonomial newElimEq,P),finalParameters);
	    	 newSubst = leadMonomial newElimEq => (leadCoefficient newElimEq)^(-1)*(leadTerm newElimEq - newElimEq);
	         eliminations = append(eliminations, sub(leadMonomial newElimEq,P) => sub((leadCoefficient newElimEq)^(-1)*(leadTerm newElimEq - newElimEq),P));
	    	 equations = delete(0_lexP,sort for e in equations list sub(e,newSubst)); 
	     );
    
    	     universalFamily = for row in universalFamily list for e in row list sub(e,eliminations);
    	     
	     finalParametersDegrees = for g in finalParameters list first degree g;
	     P = (opts.CoefficientRing)[finalParameters,MonomialOrder=>{Weights=>finalParametersDegrees},Degrees=>finalParametersDegrees];
	     PX = P[PX_0];

	     universalFamily = for row in universalFamily list for e in row list sub(e,PX);
	     equations = for e in equations list sub(e,P);
	 );
     	 return (universalFamily, ideal equations);
    )
    else if (opts.Algorithm == TypeII) then (
	L := getSymbol "b";
    	U := getSymbol "c";
	
	parametersL := {};
        parametersWeightsL := {};
    	parametersU := {};
        parametersWeightsU := {};
	
        for i from 0 to numRows rpp - 1 do (
	    for j from 0 to #(rpp^i)-1 do (
		 d := rpp_(i,j);
		 if j == 0 then (
		     parametersL = parametersL | (for k from 1 to d list L_(j,i,k));	
		     parametersWeightsL = parametersWeightsL | (for k from 1 to d list k);
		 ) else (
		     dl := d - rpp_(i,j-1);
		     parametersL = parametersL | (for k from 1 to dl list L_(j,i,k));	
		     parametersWeightsL = parametersWeightsL | (for k from 1 to dl list k);
		 );
	         if i == 0 then (
		     parametersU = parametersU | (for k from 1 to d list U_(j,i,k));	
		     parametersWeightsU = parametersWeightsU | (for k from 1 to d list k);
		 ) else (
		     du := d - rpp_(i-1,j);
		     parametersU = parametersU | (for k from 1 to du list U_(j,i,k));	
		     parametersWeightsU = parametersWeightsU | (for k from 1 to du list k);
		 );	       
		 
	     );
         );

	 (nL,nU) := (#parametersL,#parametersU);
	 parametersLU := parametersL | parametersU;
	 parametersWeightsLU := parametersWeightsL | parametersWeightsU;
	 P = (opts.CoefficientRing)[parametersLU,Degrees=>parametersWeightsLU,MonomialOrder=>{Weights=>parametersWeightsLU,RevLex},Local=>true];
	 PX = P[getSymbol "X"];
    	 equations = {};
	 universalFamily = {};
	 Kl := 0; Ku := nL;
    	 for i from 0 to numRows rpp - 1 do (
	    newRow := {};
            for j from 0 to #(rpp^i)-1 do (
		 d := rpp_(i,j);
		 local toVanish;
		 if j > 0 then dl := d - rpp_(i,j-1);
		 if i > 0 then du := d - rpp_(i-1,j);
		 local newEntryL; local newEntryU;
		 if i == 0 then (
		     if j == 0 then (
			 if d == 0 then (
			      newEntryL = 1_PX;
			      newEntryU = 1_PX;
			 ) else (
			      newEntryL = PX_0^d + sum for k from 1 to d list P_Kl*PX_0^(d-k) do Kl=Kl+1;
			      newEntryU = PX_0^d + sum for k from 1 to d list P_Ku*PX_0^(d-k) do Ku=Ku+1;
    	    	    	      equations = equations | (for t in terms (newEntryL - newEntryU) list leadCoefficient t);
			 );
		     ) else (
		         
		     	 if dl == 0 then (
			      newEntryL = 1_PX;			      
			 ) else (
			      newEntryL = PX_0^dl + sum for k from 1 to dl list P_Kl*PX_0^(dl-k) do Kl=Kl+1;
			 );
		     	 if d == 0 then (
			     newEntryU = 1_PX;
			 ) else (
    	    	    	     newEntryU = PX_0^d + sum for k from 1 to d list P_Ku*PX_0^(d-k) do Ku=Ku+1;		 
			 );
		     
		         if first degree newEntryU > 0 then (
			     toVanish = newEntryU - newEntryL*(product(for r in newRow list r#0));
			     equations = equations | (for t in terms (toVanish) list leadCoefficient t);
			 );
		     );    
		 ) else (
		     if j == 0 then (
			 if du == 0 then (
			      newEntryU = 1_PX;			      
			 ) else (
			      newEntryU = PX_0^du + sum for k from 1 to du list P_Ku*PX_0^(du-k) do Ku=Ku+1;
			 );
		     	 if d == 0 then (
			     newEntryL = 1_PX;
			 ) else (
    	    	    	     newEntryL = PX_0^d + sum for k from 1 to d list P_Kl*PX_0^(d-k) do Kl=Kl+1;		 
			 );
		     
		         if first degree newEntryL > 0 then (
			     toVanish = newEntryL - newEntryU*(product(for h from 0 to i-1 list (universalFamily#h#j#1)));
			     equations = equations | (for t in terms (toVanish) list leadCoefficient t);
			 );
		     ) else (
		     	 if dl == 0 then (
			      newEntryL = 1_PX;			      
			 ) else (
			      newEntryL = PX_0^dl + sum for k from 1 to dl list P_Kl*PX_0^(dl-k) do Kl=Kl+1;
			 );
		     	 if du  == 0 then (
			      newEntryU = 1_PX;			      
			 ) else (
			      newEntryU = PX_0^du + sum for k from 1 to du list P_Ku*PX_0^(du-k) do Ku=Ku+1;
			 );
		     	 
			 if dl > 0 or du > 0 then (
		    	     toVanish = newEntryL*(newRow#-1#1)- newEntryU*(universalFamily#-1#j#0);
    			     equations = equations | (for t in terms (toVanish) list leadCoefficient t);
			 );	 
		     );
		 );
		 
	     	 newRow = append(newRow,(newEntryL,newEntryU));
	     );
	     universalFamily = append(universalFamily,newRow);
         );
     
     	 if opts.EmbedInTangentSpace then (
	     lexP = (opts.CoefficientRing)[rsort gens P,MonomialOrder=>Lex,Degrees=>{numgens P:1}];
	     equations = sort unique for e in equations list sub(e,lexP);
     	     
	     finalParameters = gens P;
	     eliminations = {};
	     
	     while (p = position (equations, x -> (first degree leadMonomial x) == 1)) =!= null do (
	    	 newElimEq = equations#p;
	    	 finalParameters = delete(sub(leadMonomial newElimEq,P),finalParameters);
	    	 newSubst = leadMonomial newElimEq => (leadCoefficient newElimEq)^(-1)*(leadTerm newElimEq - newElimEq);
	         eliminations = append(eliminations, sub(leadMonomial newElimEq,P) => sub((leadCoefficient newElimEq)^(-1)*(leadTerm newElimEq - newElimEq),P));
	    	 equations = delete(0_lexP,sort for e in equations list sub(e,newSubst)); 
	     );
    
    	     universalFamily = for row in universalFamily list for e in row list (sub(e#0,eliminations),sub(e#1,eliminations));
    	     
	     finalParametersDegrees = for g in finalParameters list first degree g;
	     P = (opts.CoefficientRing)[finalParameters,MonomialOrder=>{Weights=>finalParametersDegrees},Degrees=>finalParametersDegrees];
	     PX = P[PX_0];

	     universalFamily = for row in universalFamily list for e in row list (sub(e#0,PX),sub(e#1,PX));
	     equations = for e in equations list sub(e,P);
	 );
     	 return (universalFamily, ideal equations);
    )
    else (
    	error "unknown Algorithm option";	
    );

)


==> anc/workedExample-DNHS.m2 <==
restart
loadPackage "SpechtModule";
loadPackage ("DoubleNestedHilbertSchemes",Reload=>true);

-- combinatorial data
lambda = new Partition from {3,3,3}
n = youngTableau(lambda,{0,0,3,0,2,5,3,5,5})
isReversePlanePartition n

socle lambda, socle n
subSocle lambda, subSocle n
youngFillingSize n, youngFillingWeight n

Delta = youngFillingDerivative n
isNonNegative Delta 

-- rpp factorisations
standardFact = rppStandardFactorisation n
standardComponent = makeFreeConfiguration (standardFact,SingleYoungFilling=>true);
netList standardComponent

Ind = youngIndicators lambda
#Ind
Fact = time rppFactorisations n;
#Fact
for fact in Fact do print fact;

for fact in Fact do print (isDifferentialInjective fact,fact) ;

-- irreducible components
for fact in Fact do (
  print "Irreducible component defined by:";
  print fact;
  print netList makeFreeConfiguration (fact,SingleYoungFilling=>true);
  if isSmoothIrreducibleComponent fact then (
    print "the irreducible component is smooth\n";
  ) else (
    print "the irreducible component is singular\n";
  );
)

-- local equations - Type I
EI = time localEquationsDNHS (n,Algorithm=>TypeI);
univFamilyI = EI#0;
netList univFamilyI

equationsI = {};

univFamilyI#1#2,univFamilyI#1#1, r = (univFamilyI#1#2) % (univFamilyI#1#1) 
equationsI = equationsI | (for t in terms r list leadCoefficient t );

univFamilyI#1#2,univFamilyI#0#2, r =  (univFamilyI#1#2) % (univFamilyI#0#2) 
equationsI = equationsI | (for t in terms r list leadCoefficient t );

univFamilyI#2#1,univFamilyI#2#0, r = (univFamilyI#2#1) % (univFamilyI#2#0)
equationsI = equationsI | (for t in terms r list leadCoefficient t );

univFamilyI#2#1,univFamilyI#1#1, r = (univFamilyI#2#1) % (univFamilyI#1#1)
equationsI = equationsI | (for t in terms r list leadCoefficient t );

univFamilyI#2#2,univFamilyI#2#1, r = (univFamilyI#2#2) % (univFamilyI#2#1) 
equationsI = equationsI | (for t in terms r list leadCoefficient t );

univFamilyI#2#2,univFamilyI#1#2, r =  (univFamilyI#2#2) % (univFamilyI#1#2)
equationsI = equationsI | (for t in terms r list leadCoefficient t );

trim EI#1
numgens trim EI#1 == youngFillingSize n - dimDNHS n


-- local equations - Type II
EII = localEquationsDNHS (n,Algorithm=>TypeII);
univFamilyII = EII#0;
netList univFamilyII

equationsII = {};

univFamilyII#0#2#1,(univFamilyII#0#2#0,univFamilyII#0#1#1), d = univFamilyII#0#2#1 - univFamilyII#0#2#0*univFamilyII#0#1#1
equationsII = equationsII | (for t in terms d list leadCoefficient t );

(univFamilyII#1#1#0,univFamilyII#1#0#1),(univFamilyII#1#1#1,univFamilyII#0#1#0), d =  (univFamilyII#1#1#0*univFamilyII#1#0#1)-(univFamilyII#1#1#1*univFamilyII#0#1#0)
equationsII = equationsII | (for t in terms d list leadCoefficient t );

(univFamilyII#1#2#0,univFamilyII#1#1#1),(univFamilyII#1#2#1,univFamilyII#0#2#0), d =  (univFamilyII#1#2#0*univFamilyII#1#1#1)-(univFamilyII#1#2#1*univFamilyII#0#2#0)
equationsII = equationsII | (for t in terms d list leadCoefficient t );

univFamilyII#2#0#0,(univFamilyII#2#0#1,univFamilyII#1#0#0), d = univFamilyII#2#0#0 - univFamilyII#2#0#1*univFamilyII#1#0#0
equationsII = equationsII | (for t in terms d list leadCoefficient t );

(univFamilyII#2#1#0,univFamilyII#2#0#1),(univFamilyII#2#1#1,univFamilyII#1#1#0), d =  (univFamilyII#2#1#0*univFamilyII#2#0#1)-(univFamilyII#2#1#1*univFamilyII#1#1#0)
equationsII = equationsII | (for t in terms d list leadCoefficient t );

(univFamilyII#2#2#0,univFamilyII#2#1#1),(univFamilyII#2#2#1,univFamilyII#1#2#0), d =  (univFamilyII#2#2#0*univFamilyII#2#1#1)-(univFamilyII#2#2#1*univFamilyII#1#2#0)
equationsII = equationsII | (for t in terms d list leadCoefficient t );

numgens trim ideal equationsII == numgens ring EII#1 - dimDNHS n


-- Embedding in the tangent space
EinTSI = time localEquationsDNHS (n,Algorithm=>TypeI,EmbedInTangentSpace=>true);
AA = trim EinTSI#1;
for e in AA_* do print e
numgens AA
for e in AA_* list degree e
numgens trim EinTSI#1 == numgens ring EinTSI#1 - dimDNHS n

